Image processing using miniKanren

An integral image is one of the most efficient optimization technique for image processing. However an integral image is only a special case of delayed stream or memoization. This research discusses generalizing concept of integral image optimization technique, and how to generate an integral image optimized program code automatically from abstracted image processing algorithm. In oder to abstruct algorithms, we forces to miniKanren.

==> connected-component-labeling-0.c <==
// direction vectors
const int dx[] = {+1, 0, -1, 0};
const int dy[] = {0, +1, 0, -1};

// matrix dimensions
int row_count;
int col_count;

// the input matrix
int m[MAX][MAX];

// the labels, 0 means unlabeled
int label[MAX][MAX];

void dfs(int x, int y, int current_label) {
  if (x < 0 || x == row_count) return; // out of bounds
  if (y < 0 || y == col_count) return; // out of bounds
  if (label[x][y] || !m[x][y]) return; // already labeled or not marked with 1 in m

  // mark the current cell
  label[x][y] = current_label;

  // recursively mark the neighbors
  for (int direction = 0; direction < 4; ++direction)
    dfs(x + dx[direction], y + dy[direction], current_label);
}

void find_components() {
  int component = 0;
  for (int i = 0; i < row_count; ++i) 
    for (int j = 0; j < col_count; ++j) 
      if (!label[i][j] && m[i][j]) dfs(i, j, ++component);
}

